Robust and Verifiable Proportionality Axioms for Multiwinner Voting

When selecting a subset of candidates (a so-called committee) based on the preferences of voters, proportional representation is often a major desideratum. When going beyond simplistic models such as party-list or district-based elections, it is surprisingly challenging to capture proportionality formally. As a consequence, the literature has produced numerous competing criteria of when a selected committee qualifies as proportional. Two of the most prominent notions are Dummett's proportionality for solid coalitions (PSC) and Aziz et al.'s extended justified representation (EJR). Both guarantee proportional representation to groups of voters who have very similar preferences; such groups are referred to as solid coalitions by Dummett and as cohesive groups by Aziz et al. However, these notions lose their bite when groups are only almost solid or almost cohesive. In this paper, we propose proportionality axioms that are more robust: they guarantee representation also to groups that do not qualify as solid or cohesive. Further, our novel axioms can be easily verified: Given a committee, we can check in polynomial time whether it satisfies the axiom or not. This is in contrast to many established notions like EJR, for which the corresponding verification problem is known to be intractable. In the setting with approval preferences, we propose a robust and verifiable variant of EJR and a simply greedy procedure to compute committees satisfying it. In the setting with ranked preferences, we propose a robust variant PSC, which can be efficiently verified even for general weak preferences. In the special case of strict preferences, our notion is the first known satisfiable proportionality axiom that is violated by the Single Transferable Vote (STV). We also discuss implications of our results for participatory budgeting, querying procedures, and to the notion of proportionality degree.

==> results_approval/plot.py <==
import matplotlib.pyplot as plt

m = 50
runs = 400
l = 11 + 2 * m
o = {}
best_off = {}
ssjr_thres = {}
ir_thres = {}
x = ["VI", "CI", "2D", "IC", "Urn", "Mallows"]
# file_list = ["resampling.txt", "disjoint.txt", "euclidean.txt", "noise.txt", "truncated.txt"]
# file_list = ["truncated.txt"]
mode = 0
if not mode:
    #file_list = ["resampling.txt", "disjoint.txt", "noise.txt", "truncated.txt"]
    file_list = ["truncated.txt"]
else:
    file_list = ["mallows_ranked.txt", "urn_ranked.txt", "euclidean_cube_ranked.txt", "euclidean_circle_ranked.txt"]


def id(x):
    return x


def dim(x):
    return x * 100


map_dim = [1, 2, 4, 8, 16, 20]


def dim_p(x):
    return map_dim[x - 1]


def p(x):
    return 0.1 * (x + 1)


# Name, (Parameter 1, Parameter 2), Parameter 1 Map, Parameter 2 Map
parameters = {
    "resampling.txt": ["Resampling", ["phi", "p"], [id, p]],
    "disjoint.txt": ["Disjoint", ["phi", "p"], [id, p]],
    "noise.txt": ["Noise", ["phi", "p"], [id, p]],
    "euclidean.txt": ["Euclidean", ["r", "Dimension"], [id, dim_p]],
    "truncated.txt": ["Truncated Urn", ["alpha", "p"], [id, p]],
    "mallows_ranked.txt": ["Mallows", ["phi"], [id]],
    "urn_ranked.txt": ["Urn", ["alpha"], [id]],
    "euclidean_cube_ranked.txt": ["Euclidean Hypercube", ["Dimension"], [dim]],
    "euclidean_circle_ranked.txt": ["Euclidean Hypersphere", ["Dimension"], [dim]]
}

# 0:approval
# file_list = ["onedoneeuclidean.txt", "onedtwoeuclidean.txt"]
for j in range(len(file_list)):
    filename = file_list[j]
    print(filename)
    if filename[0] == 'p':
        continue
    results = {}

    best_off[filename] = 0
    # print(results)
    if filename.endswith(".txt"):
        f = open(filename[:-4] + "3.txt", "r")
        lines = f.readlines()
        jr, ejr, ejrp, pjr, pjrp, priceable = 0, 0, 0, 0, 0, 0
        o_jr = []
        o_ejr = []
        o_ejrp = []
        o_pjr = []
        o_pjrp = []
        o_priceable = []
        p = 0
        l = []
        for out in lines:
            if pjrp > pjr:
                print(pjrp, pjr)
            if out[0] == "p":
                out = out.split(" ")
                print(len(l))
                print(len(o_pjr))
                o_jr.append(jr / runs)
                o_ejr.append(ejr / runs)
                o_ejrp.append(ejrp / runs)
                o_pjr.append(pjr / runs)
                o_pjrp.append(pjrp / runs)
                o_priceable.append(priceable / runs)
                print(o_pjr, o_pjrp)
                if not mode:
                    #plt.plot(l, o_jr, label="JR")
                    plt.plot(l, o_ejr, label="EJR", color = 'tab:orange')
                    plt.plot(l, o_ejrp, label="EJR+", color = 'g')
                    plt.plot(l, o_pjr, label="PJR", color = 'tab:purple')
                    plt.plot(l, o_pjrp, label="PJR+", color = 'tab:red')
                    #plt.plot(l, o_priceable, label="Priceable")
                else:
                    plt.plot(l, o_pjr, label="PSC", color = 'tab:red')
                    plt.plot(l, o_pjrp, label="rank-PJR+", color = 'tab:purple')
                    plt.plot(l, o_ejrp, label="rank-EJR+", color = 'g')
                    #plt.plot(l, o_priceable, label="Priceable")
                plt.xlabel(parameters[filename][1][0])
                plt.ylabel("Fraction of profiles")
                if not mode:
                    plt.title(
                        "Percentage of Proportional Committees for the \n " + parameters[filename][0] + " model with " +
                        parameters[filename][1][1] + " = " + str(parameters[filename][2][1](int(out[1].rstrip()[0])))[
                                                             0:3])
                else:
                    plt.title(
                        "Percentage of Proportional Committees for the \n " + parameters[filename][0] + " model")

                # plt.title("Profiles Admitting Proportional Committees Committee for the " + out[1].rstrip())
                plt.legend()
                plt.savefig("ejr" + out[1].rstrip() + filename + ".pdf", dpi=450)
                plt.show()
                plt.close()
                jr, ejr, ejrp, pjr, pjrp, priceable = 0, 0, 0, 0, 0, 0
                o_jr = []
                o_ejr = []
                o_ejrp = []
                o_pjr = []
                o_pjrp = []
                o_priceable = []
                p = 0
                if len(out) > 2:
                    l = [int(out[2]) / 100]
                continue
            if out[0] == "k":
                out = out.split(" ")
                if jr != 0:
                    o_jr.append(jr / runs)
                    o_ejr.append(ejr / runs)
                    o_ejrp.append(ejrp / runs)
                    o_pjr.append(pjr / runs)
                    o_pjrp.append(pjrp / runs)
                    o_priceable.append(priceable / runs)
                jr, ejr, ejrp, pjr, pjrp, priceable = 0, 0, 0, 0, 0, 0
                phi = int(out[1]) / 100
                # phi = out[1]
                l.append(parameters[filename][2][0](phi))
            else:
                if not mode:
                    ejrp += int(out[0])
                    ejr += int(out[1])
                    jr += int(out[2])
                    pjr += int(out[3])
                    pjrp += int(out[4])
                    priceable += int(out[5])
                else:
                    pjrp += int(out[0])
                    pjr += int(out[1])
                    ejrp += int(out[2])
                    priceable += int(out[3])
                    jr += 1
            possible = 0

'''plt.xlabel("phi")
plt.ylabel("Fraction of profiles")
plt.title("Profiles Admitting Proportional_Committees Committee")
plt.legend()
plt.savefig("ir.pdf", dpi=450)
plt.show()'''

